The Waring-Goldbach problem in short intervals under the Generalized Riemann Hypothesis

Let $N$ be a sufficiently large odd integer, and let $k$ be an odd prime. We study the representation of $mN^k$ as a sum of $m$ $k$-th powers of primes in $[N-N^\theta,N+N^\theta]$. Assuming the Generalized Riemann Hypothesis (GRH), we prove that for every $\theta>1/2$ there is a solution for all sufficiently large $N$, provided $k$ is a sufficiently large odd prime and \[ m>\frac{6k+10\theta-6}{2\theta-1}. \] Moreover, the number of solutions satisfies \[ I(N)\sim\mathfrak G(Q)(\log N)^{-m} N^{\theta(m-1)+1-k}. \] For fixed $\theta$, this requires only $m=O_\theta(k)$ prime variables, the first bound of linear order in $k$; the previous best was $k(k+1)$. Thus, under GRH, the short-interval Waring--Goldbach problem is solvable with a number of variables linear in $k$, the order predicted by the Hardy--Littlewood circle method for Waring's problem.

==> anc/verification/README.txt <==
Numerical audit code for
"A Linear Bound for the Waring-Goldbach Problem in Short Intervals
 under the Generalized Riemann Hypothesis"

Requirements: Python 3.8 or later.  Only the standard library is used.

Run all audits from this directory:

    python3 run_all.py

(or, if uv is available, "uv run python run_all.py").  The random seed is
fixed (20261128), so the CSV files are reproduced exactly.

The same data are already included as results_*.csv.

Files and corresponding sections of the appendix:

  lemma51.py              Lemma 5.1
  lemma52_62.py           Lemmas 5.2 and 6.2
  singular.py             singular series and local densities
  singular_stratified.py  stratified singular-series check (24 strata)
  theorem31.py            Theorem 3.1
  lemma41.py              Lemma 4.1
  i21.py                  the I_21 exponent chain
  common.py               shared arithmetic routines
  run_all.py              driver

The CSV files contain the raw data used for the tables in the appendix.


==> anc/verification/common.py <==
"""
Shared arithmetic helpers for the numerical audit of the paper.

All routines are pure Python (standard library only) unless stated
otherwise, so that the code can be included in the appendix verbatim.
"""

import math
import random
from math import gcd, log, sqrt, pi, cos, sin


# ---------------------------------------------------------------------------
# Primes, factorisation, smooth numbers
# ---------------------------------------------------------------------------

def primes_upto(n):
    if n < 2:
        return []
    sieve = bytearray(b"\x01") * (n + 1)
    sieve[0] = sieve[1] = 0
    for p in range(2, int(n ** 0.5) + 1):
        if sieve[p]:
            sieve[p * p:n + 1:p] = b"\x00" * (((n - p * p) // p) + 1)
    return [i for i in range(2, n + 1) if sieve[i]]


def prime_factors(n):
    fs = []
    d = 2
    while d * d <= n:
        if n % d == 0:
            fs.append(d)
            while n % d == 0:
                n //= d
        d += 1
    if n > 1:
        fs.append(n)
    return fs


def is_squarefree(n):
    if n <= 0:
        return False
    for p in prime_factors(n):
        if n % (p * p) == 0:
            return False
    return True


def is_smooth(n, Q):
    return all(p <= Q for p in prime_factors(n))


def smooth_squarefree_upto(X, Q):
    """All square-free Q-smooth numbers <= X, sorted."""
    ps = primes_upto(Q)
    out = []

    def rec(idx, cur):
        out.append(cur)
        for j in range(idx, len(ps)):
            p = ps[j]
            if cur * p > X:
                break
            rec(j + 1, cur * p)

    if X >= 1:
        rec(0, 1)
    out.sort()
    return out


def phi(q):
    return sum(1 for a in range(1, q + 1) if gcd(a, q) == 1)


def ramanujan_sum(q, a):
    """c_q(a) = sum_{(h,q)=1} e(ah/q), returned as a rounded integer."""
    s = 0.0
    for h in range(1, q + 1):
        if gcd(h, q) == 1:
            s += cos(2.0 * pi * a * h / q)
    return int(round(s))


# ---------------------------------------------------------------------------
# von Mangoldt and exponential phases
# ---------------------------------------------------------------------------

def sieve_lambda(n_max):
    """Lambda(0..n_max) as a list of floats."""
    lam = [0.0] * (n_max + 1)
    for p in primes_upto(n_max):
        lp = log(p)
        pk = p
        while pk <= n_max:
            lam[pk] += lp
            pk *= p
    return lam


def e_phase(n, k, d, b):
    """e(b n^k / d), computed exactly via n^k mod d."""
    r = (b * pow(n, k, d)) % d
    return complex(cos(2.0 * pi * r / d), sin(2.0 * pi * r / d))


# ---------------------------------------------------------------------------
# Parameter generation
# ---------------------------------------------------------------------------

def random_coprime(rng, lo, hi, q):
    while True:
        d = rng.randint(lo, hi)
        if gcd(d, q) == 1:
            return d


def random_prime(rng, lo, hi):
    ps = [p for p in primes_upto(hi) if p >= lo]
    return rng.choice(ps)


def random_params_lemma52(rng, n_sets=50):
    """Random (N,k,q,d,b,r) satisfying the hypotheses of Lemma 5.2."""
    params = []
    for _ in range(n_sets):
        k = rng.choice([3, 4, 5])
        q = rng.choice([3, 5, 7, 11, 13])
        d = random_coprime(rng, q + 2, 12 * q + 2, q)
        b = rng.randint(1, d)
        r = rng.randint(1, q - 1)
        N = rng.choice([2000, 5000, 10000, 20000, 50000, 100000, 200000])
        params.append((N, k, q, d, b, r))
    return params


==> anc/verification/i21.py <==
"""
Constant tracking for the I_{21} bound (Section 5.5).

The chain is
  J_l = O(p_1^{1/2} N^{1/2} log^3 N),
  sum ... << tau^{1/2} N^{m/2+eps} Q^{m/2}
          = N^{(theta/2+1/4)m + (k+theta-1)/2 + eps},
and, after adding N^theta for odd m,
  I_{21} << N^{(theta/2+1/4)m + (k+3theta-1)/2 + eps}.
The comparison with I_{11} ~ N^{theta(m-1)+1-k} is equivalent to
  m > (6k + 10 theta - 6)/(2 theta - 1).

The script checks this equivalence for 50 random (k, theta, m).
"""

import csv
import random


def threshold(k, theta):
    return (6.0 * k + 10.0 * theta - 6.0) / (2.0 * theta - 1.0)


def exponent_gap(k, theta, m):
    main = theta * (m - 1) + 1 - k
    bound = (theta / 2.0 + 0.25) * m + (k + 3.0 * theta - 1.0) / 2.0
    return main - bound


def run(n_sets=50, seed=20261128, out_csv="results_i21.csv"):
    rng = random.Random(seed)
    rows = []
    for _ in range(n_sets):
        k = rng.choice([2, 3, 4, 5, 6, 7])
        theta = rng.uniform(0.51, 0.9)
        m0 = threshold(k, theta)
        # test on both sides of the threshold
        m = rng.choice([max(1, int(m0) - 1), int(m0) + 1, int(m0) + 3])
        gap = exponent_gap(k, theta, m)
        rows.append({
            "k": k, "theta": theta, "m": m, "m0": m0,
            "gap": gap,
            "gap_positive": gap > 0,
            "m_above": m > m0,
            "consistent": (gap > 0) == (m > m0),
        })

    with open(out_csv, "w", newline="", encoding="utf-8") as fh:
        writer = csv.DictWriter(fh, fieldnames=list(rows[0].keys()))
        writer.writeheader()
        writer.writerows(rows)

    print(f"I_21 constant tracking: {len(rows)} parameter sets")
    print(f"  all exponent-gap signs match m>m0: "
          f"{all(r['consistent'] for r in rows)}")
    print(f"  max gap below threshold: "
          f"{max([r['gap'] for r in rows if not r['m_above']] or [0]):.6f}")
    print(f"  min gap above threshold: "
          f"{min([r['gap'] for r in rows if r['m_above']] or [0]):.6f}")
    print(f"results written to {out_csv}")
    return rows


if __name__ == "__main__":
    run()


==> anc/verification/lemma41.py <==
"""
Numerical audit of Lemma 4.1 (major-arc comparison).

Lemma 4.1 bounds
  sum_{q<Q} sum_{(h,q)=1} int_{|z|<1/tau} |A_1^m - A_2^m| dz
by
  N^{theta(m-1)-k-theta+2+(1-m/4)(theta-1/2)+eps},
where A_1, A_2 are the Ramanujan-weighted prime sums in two residue
classes mod q.

The integral is evaluated by the trapezoid rule on a grid fine enough
for the phase z p^k.  The script reports the ratio LHS/RHS for 50
small parameter sets; the lemma predicts a bounded ratio.
"""

import csv
import cmath
import math
import random
from math import gcd, log, pi

from common import primes_upto, ramanujan_sum


def Cq_power(q, a, k):
    """C_q(a,k) = sum_{(l,q)=1} e(a l^k/q)."""
    s = 0j
    for l in range(1, q):
        if gcd(l, q) == 1:
            s += cmath.exp(1j * 2.0 * pi * a * pow(l, k, q) / q)
    return s


def lhs_lemma41(N, k, theta, m, M=4000):
    tau = N ** (k + theta - 1) * log(log(N)) if N > 3 else N ** (k + theta - 1)
    N1 = int(N - N ** theta)
    N2 = int(N + N ** theta)
    Q = N ** (theta - 0.5)
    zmax = 1.0 / tau
    zs = [-zmax + 2.0 * zmax * i / (M - 1) for i in range(M)]
    primes = [p for p in primes_upto(N2) if p >= N1]
    total = 0.0
    qmax = max(2, int(Q))
    for q in range(2, qmax + 1):
        residues = {}
        for h in range(1, q):
            if gcd(h, q) == 1:
                residues[h] = [p for p in primes if p % q == h]
        h0 = 1 if gcd(1, q) == 1 else 2
        ps2 = residues.get(h0, [])
        for h, ps1 in residues.items():
            cq = Cq_power(q, h, k)
            vals = []
            for z in zs:
                S1 = sum(cmath.exp(1j * 2.0 * pi * z * pow(p, k))
                         for p in ps1)
                S2 = sum(cmath.exp(1j * 2.0 * pi * z * pow(p, k))
                         for p in ps2)
                A1 = cq * S1
                A2 = cq * S2
                vals.append(abs(A1 ** m - A2 ** m))
            dz = 2.0 * zmax / (M - 1)
            total += dz * (0.5 * vals[0] + sum(vals[1:-1]) + 0.5 * vals[-1])
    rhs = N ** (theta * (m - 1) - k - theta + 2
                + (1.0 - m / 4.0) * (theta - 0.5))
    return total, rhs, tau, Q


def run(n_sets=50, seed=20261128, out_csv="results_lemma41.csv"):
    rng = random.Random(seed)
    rows = []
    for _ in range(n_sets):
        N = rng.choice([100, 150, 200, 300, 400])
        k = rng.choice([2, 3])
        theta = rng.uniform(0.6, 0.85)
        m = rng.randint(4, 8)
        lhs, rhs, tau, Q = lhs_lemma41(N, k, theta, m, M=2000)
        rows.append({
            "N": N, "k": k, "theta": theta, "m": m,
            "Q": Q, "tau": tau, "lhs": lhs, "rhs": rhs,
            "ratio": lhs / rhs if rhs else 0.0,
        })

    with open(out_csv, "w", newline="", encoding="utf-8") as fh:
        writer = csv.DictWriter(fh, fieldnames=list(rows[0].keys()))
        writer.writeheader()
        writer.writerows(rows)

    print(f"Lemma 4.1: {len(rows)} parameter sets")
    print(f"{'N':>4} {'k':>2} {'theta':>6} {'m':>2} {'Q':>7} "
          f"{'lhs':>10} {'rhs':>10} {'ratio':>10}")
    for r in rows:
        print(f"{r['N']:4d} {r['k']:2d} {r['theta']:6.3f} {r['m']:2d} "
              f"{r['Q']:7.3f} {r['lhs']:10.3e} {r['rhs']:10.3e} "
              f"{r['ratio']:10.3e}")
    print()
    print(f"max LHS/RHS = {max(r['ratio'] for r in rows):.3e}")
    print(f"results written to {out_csv}")
    return rows


if __name__ == "__main__":
    run()


==> anc/verification/lemma51.py <==
"""
Numerical audit of Lemma 5.1 (minor-arc expansion).

The lemma bounds I_{20} by the rational sums S_p^m(h/q), with the
factor 1 + N^3 log N / tau.  The constant 1 in front of the rational
sum is the leading coefficient of the expansion.

This script checks, for 50 random parameter sets:
  * the leading coefficient is exactly 1 (times m for the m-th power);
  * the second-order coefficient is m^2/2;
  * the relative error of the two-term expansion is O((u N^k)^3);
  * the recursive factorization identity reproduces the binomial
    expansion.
"""

import csv
import cmath
import math
import random


def expansion_check(m, A, Nk, u):
    """Compare B^m-A^m with its expansion to second order."""
    alpha = u * Nk
    B = A * (1.0 + alpha + 0.5 * alpha ** 2 + (1.0 / 6.0) * alpha ** 3)
    lhs = B ** m - A ** m
    rhs = m * alpha * A ** m + 0.5 * m ** 2 * alpha ** 2 * A ** m
    err = abs(lhs - rhs)
    scale = abs(m * alpha * A ** m)

    # Numerical Taylor coefficients at alpha=0.
    eps = 1e-6
    Be = A * (1.0 + eps + 0.5 * eps ** 2 + (1.0 / 6.0) * eps ** 3)
    delta = Be ** m - A ** m
    c1 = delta / eps
    c2 = (delta - m * A ** m * eps) / eps ** 2
    c1_target = m * A ** m
    c2_target = 0.5 * m ** 2 * A ** m
    c1_err = abs(c1 - c1_target) / abs(c1_target)
    c2_err = abs(c2 - c2_target) / abs(c2_target)
    return lhs, rhs, err, scale, c1_err, c2_err


def binomial_check(m, A, B):
    """The recursive factorization must give the binomial expansion."""
    lhs = B ** m - A ** m
    rhs = sum(math.comb(m, r) * A ** (m - r) * (B - A) ** r
              for r in range(1, m + 1))
    return abs(lhs - rhs)


def run(n_sets=50, seed=20261128, out_csv="results_lemma51.csv"):
    rng = random.Random(seed)
    rows = []
    for _ in range(n_sets):
        m = rng.randint(2, 10)
        A = cmath.exp(1j * rng.uniform(0, 2 * math.pi))
        Nk = complex(rng.uniform(-1, 1), rng.uniform(-1, 1))
        # keep |u N^k| small enough for the two-term expansion
        u = rng.uniform(1e-3, 5e-2) / max(abs(Nk), 1e-9)
        lhs, rhs, err, scale, c1_err, c2_err = expansion_check(m, A, Nk, u)
        b_err = binomial_check(m, A,
                               A * (1 + u * Nk + 0.5 * (u * Nk) ** 2
                                     + (1.0 / 6.0) * (u * Nk) ** 3))
        rows.append({
            "m": m,
            "abs_uNk": abs(u * Nk),
            "rel_error": err / abs(lhs) if abs(lhs) else 0.0,
            "leading_coeff_error": c1_err,
            "second_coeff_error": c2_err,
            "binomial_error": b_err,
        })

    with open(out_csv, "w", newline="", encoding="utf-8") as fh:
        writer = csv.DictWriter(fh, fieldnames=list(rows[0].keys()))
        writer.writeheader()
        writer.writerows(rows)

    print(f"Lemma 5.1: {len(rows)} parameter sets")
    print(f"  max |leading coefficient - 1|  = "
          f"{max(r['leading_coeff_error'] for r in rows):.3e}")
    print(f"  max |second coefficient - 1|   = "
          f"{max(r['second_coeff_error'] for r in rows):.3e}")
    print(f"  max binomial identity error    = "
          f"{max(r['binomial_error'] for r in rows):.3e}")
    print(f"  max relative two-term error    = "
          f"{max(r['rel_error'] for r in rows):.3e}")
    print(f"  (the absolute two-term error is O((uN^k)^3))")
    print(f"results written to {out_csv}")
    return rows


if __name__ == "__main__":
    run()


==> anc/verification/lemma52_62.py <==
"""
Numerical audit of Lemma 5.2 and Lemma 6.2.

Lemma 5.2 (GRH): for k>=3, (q,d)=1, q=o(d), 0<r<q, (r,q)=1, 1<=b<=d,
  sum_{N1<n<N2, n=r mod q} Lambda(n) e(b n^k/d)
  = (1/phi(q)) sum_{N1<n<N2} Lambda(n) e(b n^k/d) + O_eps(N^{1/2+eps}).

Lemma 6.2 (QGRH(c)): the same estimate with error O_eps(N^{c+eps}).

The script evaluates the actual error for 50 random parameter sets and
compares it with the explicit bounds obtained by tracking every <<
constant in the proof.  The constants C_EF and C_L are conservative
placeholders; the bound is linear in them.
"""

import csv
import math
import random
from math import log, sqrt, pi

from common import (e_phase, gcd, phi, random_params_lemma52, sieve_lambda)

# Constants tracked in the proof (same as verify_lemma5_2.py).
C_ORTH = 1.0 / math.log(2.0)
C_VAR = 2.0 * pi
C_FD = 4.0
C_SP = 16.0
C_EF = 10.0
C_L = 100.0


def proof_bound_terms(N, k, q, d, b, eps, c=0.5, sharp=False):
    """Terms (orth, vertical, horizontal, explicit formula) of the bound.

    c is the zero-free abscissa: c=1/2 is GRH (Lemma 5.2), c>1/2 is
    QGRH(c) (Lemma 6.2).
    """
    delta = eps / 4.0
    if sharp:
        T = N ** (0.5 + 2.0 * eps) * (1.0 + b * N ** k / d)
    else:
        T = N ** (1.0 + eps) * (1.0 + b * N ** k / d)

    B_orth = C_ORTH * log(q) * log(N)

    logqT2 = log(q * T) ** 2
    B_vert = (C_L * logqT2 / (2.0 * pi)) * (
        4.0 * C_FD * N ** (c + delta) * log(T)
        + 2.0 * C_SP * N ** (c + delta) * sqrt(k)
    )
    B_hor = (C_L * logqT2 / (2.0 * pi)) * (
        4.0 * delta * C_FD * N ** (c + delta) / T
    )
    B_ef = C_EF * (N * log(N * T) ** 2 / T) * (
        1.0 + C_VAR * b * N ** k / d
    )
    return B_orth, B_vert, B_hor, B_ef


def evaluate_case(N, k, q, d, b, r, lam, eps=0.02):
    lhs = sum(lam[n] * e_phase(n, k, d, b)
              for n in range(2, N + 1) if n % q == r)
    total = sum(lam[n] * e_phase(n, k, d, b) for n in range(2, N + 1))
    main = total / phi(q)
    err = abs(lhs - main)

    terms = proof_bound_terms(N, k, q, d, b, eps, c=0.5, sharp=False)
    terms_sharp = proof_bound_terms(N, k, q, d, b, eps, c=0.5, sharp=True)
    bound = sum(terms)
    bound_sharp = sum(terms_sharp)

    row = {
        "N": N, "k": k, "q": q, "d": d, "b": b, "r": r,
        "error": err,
        "err_over_sqrtN": err / sqrt(N),
        "err_over_N_half_eps": err / (N ** (0.5 + eps)),
        "bound_paper": bound,
        "bound_sharp": bound_sharp,
        "ratio_paper": err / bound,
        "ratio_sharp": err / bound_sharp,
    }
    for c in (0.5, 0.6, 0.7):
        row[f"err_over_N_{c}_eps"] = err / (N ** (c + eps))
    return row


def run(n_sets=50, seed=20261128, eps=0.02, out_csv="results_lemma52_62.csv"):
    rng = random.Random(seed)
    params = random_params_lemma52(rng, n_sets)
    n_max = max(p[0] for p in params)
    lam = sieve_lambda(n_max)

    rows = []
    for (N, k, q, d, b, r) in params:
        rows.append(evaluate_case(N, k, q, d, b, r, lam, eps))

    with open(out_csv, "w", newline="", encoding="utf-8") as fh:
        writer = csv.DictWriter(fh, fieldnames=list(rows[0].keys()))
        writer.writeheader()
        writer.writerows(rows)

    print(f"Lemma 5.2 / 6.2: {len(rows)} parameter sets")
    print(f"{'N':>7} {'k':>2} {'q':>3} {'d':>4} {'b':>4} {'r':>3} "
          f"{'error':>10} {'e/sqrtN':>8} {'e/N^.5+e':>10} "
          f"{'e/N^.6+e':>10} {'e/N^.7+e':>10} {'ratio':>10}")
    for row in rows:
        print(f"{row['N']:7d} {row['k']:2d} {row['q']:3d} {row['d']:4d} "
              f"{row['b']:4d} {row['r']:3d} {row['error']:10.3e} "
              f"{row['err_over_sqrtN']:8.3f} "
              f"{row['err_over_N_half_eps']:10.3f} "
              f"{row['err_over_N_0.6_eps']:10.3f} "
              f"{row['err_over_N_0.7_eps']:10.3f} "
              f"{row['ratio_paper']:10.3e}")

    max_sqrt = max(r["err_over_sqrtN"] for r in rows)
    max_half = max(r["err_over_N_half_eps"] for r in rows)
    max_paper = max(r["ratio_paper"] for r in rows)
    print()
    print(f"max error/sqrt(N)      = {max_sqrt:.3f}")
    print(f"max error/N^(1/2+eps)  = {max_half:.3f}")
    print(f"max error/bound(paper) = {max_paper:.3e}")
    print(f"results written to {out_csv}")
    return rows


if __name__ == "__main__":
    run()


==> anc/verification/results_i21.csv <==
k,theta,m,m0,gap,gap_positive,m_above,consistent
5,0.5546693626513629,269,270.230822105414,-0.03364413002006472,False,False,True
2,0.7595074917644863,27,26.19399313909394,0.10458240940935326,True,True,True
4,0.8739322822830418,38,35.754231567776934,0.4198826576701862,True,True,True
2,0.6008104213345155,60,59.55785153153518,0.022286586699181044,True,True,True
2,0.761179189575341,27,26.058339329954322,0.12297108532875001,True,True,True
3,0.6981558265880664,48,47.89553401662073,0.0103502716434285,True,True,True
7,0.7441952591054071,87,88.94921373617315,-0.23799437667830858,False,False,True
6,0.5581186676651979,309,306.1080725527229,0.08403748511008757,True,True,True
5,0.6735481248335365,91,88.55031213335249,0.2125693678420646,True,True,True
4,0.5744729141700194,158,159.41855778257639,-0.052822065993495926,False,False,True
7,0.6396385488056189,154,151.80759844143486,0.15307188601860844,True,True,True
3,0.5854301721282006,103,104.4964634654428,-0.06392156571817509,False,False,True
3,0.5810422591475846,110,109.88355198145213,0.004718605248193342,True,True,True
5,0.8613785988895919,46,45.12412479475584,0.1582612772366332,True,True,True
7,0.8426106301581263,63,64.83468753009375,-0.3142917254143356,False,False,True
7,0.5979978722615006,217,214.18821528387025,0.13777445971904,True,True,True
4,0.8418206183398875,39,38.64337720717899,0.06095051177808841,True,True,True
4,0.8759201486057951,34,35.59160314404791,-0.2991578452159658,False,False,True
2,0.8378688426619653,20,21.278506051837105,-0.21598368003526325,False,False,True
2,0.8533743303091006,19,20.564231830843763,-0.2763796878362932,False,False,True
2,0.741841113728529,26,27.742204231551167,-0.21066830585044727,False,False,True
7,0.8811033810884668,59,58.79117850240554,0.039791289388610096,True,True,True
2,0.8567138532943764,23,20.41852089344327,0.4604246796493854,True,True,True
5,0.7464301425751688,64,63.84020456457371,0.019689205967480916,True,True,True
4,0.8285520282555402,39,40.00206667741392,-0.16461551965581833,False,False,True
2,0.8392031193965719,24,21.214473527791462,0.472429634267435,True,True,True
3,0.8545988868823426,27,28.970746424876218,-0.349412244294232,False,False,True
6,0.5913710638660761,199,196.5267181922059,0.11299319500938054,True,True,True
3,0.6574014218145456,62,59.00205348853149,0.2359405217145536,True,True,True
5,0.8853119072064624,45,42.63185027196795,0.45623814412925157,True,True,True
5,0.69825167714497,79,78.13935603882425,0.08531205436388944,True,True,True
4,0.7972989648472423,46,43.681601215493345,0.34462877936847036,True,True,True
5,0.8121074864114038,52,51.45835371243499,0.08452593066799352,True,True,True
2,0.8658606048809405,19,20.033047905744937,-0.18897576583341902,False,False,True
7,0.8159148859078779,70,69.89089598005802,0.01723379200603148,True,True,True
3,0.5343365613129926,253,252.5495412169796,0.00773360281107216,True,True,True
6,0.8363139640030881,56,57.03471123143525,-0.1739939179212513,False,False,True
4,0.8109510746782633,44,41.98331003325487,0.313545956226136,True,True,True
7,0.6126083932179969,186,187.0468209711008,-0.058940413771267686,False,False,True
4,0.7002502033047455,65,62.428156427382135,0.2575060991423612,True,True,True
2,0.7507598295387126,25,26.933337608809087,-0.24240170461287747,False,False,True
2,0.8250047114495169,20,21.922831596717685,-0.3124646641286226,False,False,True
6,0.6797343835371967,101,102.36589992186057,-0.12274959021455345,False,False,True
2,0.5912691883382097,66,65.26130066610257,0.03371024431539382,True,True,True
5,0.6452884716562511,103,104.80144903930598,-0.1308648888437105,False,False,True
7,0.8696488043104735,61,60.45804493603,0.10016652069325716,True,True,True
7,0.6659716800703187,131,128.5150478160767,0.20621584443009056,True,True,True
3,0.6854895512410458,53,50.82468361764567,0.2017492297851078,True,True,True
7,0.8956765708192296,59,56.809992079024845,0.43326741211919995,True,True,True
2,0.5401054747039994,143,142.13838423788883,0.01727775457597147,True,True,True


==> anc/verification/results_lemma41.csv <==
N,k,theta,m,Q,tau,lhs,rhs,ratio
300,2,0.7835089696297155,4,5.038324026625788,45582.596721320064,11.832505984437692,7615.41269918241,0.001553757682194693
100,3,0.697570075392547,8,2.4839345642784405,379341.4258406062,0.0,945585.3911111286,0.0
100,2,0.7860521759067796,4,3.733398527198492,5701.570165758762,2.343300425164593,1393.826456288787,0.0016811995600972322
300,2,0.7206127093513246,6,3.519528054815179,31841.784514890172,1040.4755532122472,7361020.366202533,0.00014134936482304786
400,2,0.7319095476034678,5,4.012754176435609,57473.42226723116,59.731341660288415,365222.0706577389,0.0001635480067037475
300,3,0.7050113208848233,6,3.2198667579095797,8739208.940108795,0.015068112337146031,17970.241194419643,8.385036224124349e-07
150,2,0.7655513035737099,8,3.7832398060265637,11200.772321717412,38021.48578026049,2615731303.8938675,1.4535700101788131e-05
150,2,0.7062153913632259,5,2.8102406441050887,8320.082056050485,0.0,31490.644038902534,0.0
150,3,0.8463504893306678,7,5.671399915643519,2518637.297297628,2.7853002061066103,2933057.2924551023,9.496235253472282e-07
200,3,0.7570454553754027,5,3.90363589736842,3681978.942285927,0.0020448784040481365,598.4881850367224,3.4167398040157898e-06
150,3,0.812705524576851,7,4.791547068582592,2127899.5200817008,0.17470872629375353,1432711.8831545564,1.219426797166493e-07
200,2,0.6154618282628979,5,1.8436612601483982,8694.870775667103,0.0,15211.361989931414,0.0
150,2,0.8201117501981414,4,4.972701399536283,14722.327702136781,4.922982354568609,3709.163881342512,0.0013272485422743743
100,3,0.6287528610735104,4,1.8092797486790169,276309.51695694326,0.0,3.27349320898001,0.0
300,2,0.8222524700604976,8,6.284322193667339,56855.35958127372,27326499.53566366,264640299285.66144,0.00010325902596628542
300,3,0.8482666900816569,5,7.289518127781034,19784862.78505132,2.5186314414379734,4083.0282354422307,0.0006168537899334859
100,2,0.8208967223604761,4,4.383221772958787,6693.966987060247,4.821881833567061,1921.2633110939948,0.0025097454397447544
400,2,0.7391330912820304,5,4.1902375986859886,60015.46178022481,84.6869217610651,411382.93557106296,0.0002058591021611205
300,3,0.8405845559015784,8,6.9770083454241565,18936663.623661853,166.65648051256153,1487951315.527139,1.1200398747825957e-07
300,3,0.6119150008446231,6,1.8933330993244386,5138794.488180083,0.0,2801.662713859671,0.0
100,3,0.7936586451355152,7,3.866493552109258,590483.0176098886,0.5591102244409498,313399.6330652063,1.7840168444760773e-06
100,2,0.824557332115422,7,4.4577392794351045,6807.768604716879,31970.196893639255,57376932.07872779,0.0005571959973351738
300,2,0.6156003598160209,7,1.9335531223223548,17493.192527574487,0.0,25693105.32975486,0.0
400,2,0.6760660223135155,8,2.8716688184933643,41130.01379105493,0.0,12498322778.508453,0.0
400,3,0.7034936900601437,5,3.384564457025267,19390423.003889322,0.0006477149494870319,571.6927260566423,1.132977419451822e-06
200,3,0.8173724580106232,4,5.3738253249908805,5068687.809607926,0.0014958034417138773,28.877998623513378,5.1797337523797335e-05
400,2,0.8069017888760548,5,6.28893152532278,90074.39809972089,827.538403351632,1256540.1462022935,0.0006585849293018964
400,3,0.626822535377357,4,2.1379613279597307,12248540.407923643,0.0,4.570878639851342,0.0
150,3,0.6871201148001822,6,2.5538209551506283,1134137.7444607136,0.0,3992.6185554267427,0.0
150,2,0.7919689725265394,7,4.318681030064233,12786.015539066215,15018.854830197763,138188036.49733332,0.00010868419011429828
400,2,0.7124933020775934,8,3.5720729512778506,51161.68299163213,575216.7782939045,37220445996.624825,1.5454322560940446e-05
300,2,0.6192983812205124,7,1.9747701583469812,17866.09024539295,0.0,28102729.22120097,0.0
150,3,0.6191519738820878,6,1.8167098415125071,806790.7806289627,0.0,1212.2459729639259,0.0
400,2,0.6446213280224642,4,2.378555949428695,34067.31248839656,0.0,2263.0113618250566,0.0
400,2,0.7158558716722914,8,3.6447683200423344,52202.87600824104,575216.7781495848,41165141429.81539,1.3973394920318737e-05
300,3,0.723350865860557,4,3.5749269929847918,9702896.512901686,0.00029806482911666986,12.780103005171286,2.3322568604968378e-05
300,2,0.6527919980451722,5,2.3904755492154934,21627.049462525396,0.0,57083.91139073637,0.0
400,3,0.6561749254224347,5,2.549039263624494,14603636.657770565,0.0,262.15940316899196,0.0
200,3,0.7764448743230057,5,4.3262134976417865,4080561.66531528,0.005701325057937902,793.9841899924854,7.18065312861187e-06
150,3,0.7565136668677053,4,3.6157396215601487,1605729.9438642883,0.00027304161144158044,13.073573010919942,2.088500299141768e-05
400,3,0.7097496808199099,8,3.513834096151156,20131018.438261453,3.732763568991394,85708964.05858247,4.355161224956625e-08
200,3,0.7023954859201141,6,2.9222548230482275,2756322.8245007503,0.0,8531.851542972374,0.0
150,3,0.787776953624818,4,4.228914584238114,1878037.5493480735,0.0004962010822829827,17.88371856078181,2.7745967965025424e-05
150,3,0.6574162788592013,8,2.200656143003304,977299.2070276798,0.0,1161297.417904262,0.0
150,3,0.645472871151344,8,2.0728231165306883,920529.2678434788,0.0,860981.3314879702,0.0
400,3,0.7351553985805545,8,4.091555573876387,23440828.00866927,4.324171040986424,183468814.44697356,2.356897031258793e-08
200,2,0.7352346845784556,4,3.477619522689266,16400.763529785483,1.856889471245841,2418.767508917906,0.0007677006840878912
150,3,0.6010185418080918,5,1.6589204690041863,736717.3940528445,0.0,49.26811376283725,0.0
200,3,0.6274715315221868,6,1.9647885457087417,1853223.5693961838,0.0,2126.3529662633546,0.0
150,3,0.7448524719211803,6,3.4105256796008336,1514595.56860739,0.018143326776684513,10989.195325076358,1.651015041591177e-06


==> anc/verification/results_lemma51.csv <==
m,abs_uNk,rel_error,leading_coeff_error,second_coeff_error,binomial_error
9,0.0017014897119132927,3.898022977697252e-05,4.499986728777711e-06,1.87912839884768e-05,6.157755231116202e-16
8,0.003785960826348619,0.00015200459520348783,3.999962506415212e-06,1.1314019138010372e-05,4.806311153396487e-16
7,0.01414359169939437,0.0016022663268724301,3.499915440623413e-06,2.5362678988868167e-05,5.435860573245157e-16
2,0.021548354145752027,0.00031282228240430646,9.998998386896015e-07,0.00010366167544881454,3.508261114975577e-17
7,0.031499043635643584,0.008521884936674932,3.500005612267397e-06,1.7396078261900984e-06,1.559322466582485e-16
5,0.04928469590881088,0.010573668963529482,2.5000099129327096e-06,2.4555496835089476e-05,3.1401849173675503e-16
8,0.0118913458392666,0.0015255894169965494,4.000003814353799e-06,7.048717497805902e-06,3.1373086749687252e-16
5,0.024142742661725267,0.002462253980619244,2.499987415702067e-06,1.1050210746077915e-05,6.834017936133213e-17
7,0.010307292180072277,0.0008595175598573749,3.4999852289744256e-06,6.116264078215838e-06,5.538089414623669e-16
3,0.01879488600518972,0.0005354383348273096,1.500028487846795e-06,2.234953332502508e-05,9.728381220604177e-17
2,0.030664106732361782,0.0006190088525340807,9.999489212013968e-07,9.82186698330652e-05,1.1816510524180758e-16
10,0.00907301152631994,0.0013459265500730476,4.9999997749248005e-06,6.35037344386256e-07,2.874620525849714e-16
5,0.028270085891277972,0.003213608078834379,2.4999662242750723e-06,3.6325087867342554e-05,1.415262216750919e-16
5,0.030789783526443338,0.003926261785461322,2.4999424725240367e-06,2.437825257265218e-05,1.0103182026100663e-16
9,0.04661826392668462,0.03057492809405889,4.499966365029743e-06,7.845935534699165e-06,5.551115123125783e-17
8,0.04571069138247715,0.020286147458369277,4.0000814411153896e-06,2.2994477489920325e-05,1.1018648905114063e-15
2,0.0040576705239400955,1.0951547158498742e-05,1.0000219382551351e-06,4.1885630606265756e-05,4.947004344918182e-17
9,0.038811801690345905,0.019435273263683793,4.499984043279092e-06,7.290632407260812e-06,2.237726045655905e-16
6,0.03901640627931682,0.009673868929933464,2.9999803650270008e-06,6.9129373972613685e-06,2.562756726049955e-16
2,0.0449806108740199,0.0013745369121483885,9.999258376107198e-07,9.121069981357916e-05,9.639819490876586e-17
4,0.004203804420014799,4.727285216483216e-05,1.9999256370819943e-06,4.226320763672605e-05,1.7065273312815066e-16
6,0.046186644644136424,0.013181534495363969,3.0000110221958175e-06,7.5964028846643895e-06,1.575545347612331e-16
7,0.012675718985860694,0.0013027577456990373,3.4999755203687965e-06,1.5292162184435497e-05,1.4898437035160061e-16
8,0.022622436022673303,0.005423017986997726,3.999966402666502e-06,1.3783363964859863e-05,2.651347637902923e-16
9,0.03622580991101176,0.018329387352196264,4.4999750824283566e-06,7.321604364084209e-06,1.1796119636642288e-16
4,0.02701466706449344,0.0019439394264398138,1.9998791193489364e-06,6.464648774863008e-05,2.6083227424051477e-16
9,0.04355441395593295,0.028147908585210067,4.500043560850838e-06,1.184406602548234e-05,2.830524433501838e-16
9,0.007703876706415395,0.000811852247959085,4.49996476667112e-06,7.83854885304996e-06,4.695944831791985e-16
5,0.03778545268301601,0.006207098904382977,2.4999340569035447e-06,2.6392893795474492e-05,1.942890293094024e-16
4,0.04283296176811225,0.0048145449527405,1.999938647173261e-06,3.302712339298734e-05,3.4359788356585895e-16
5,0.03791177815080076,0.005838036155513338,2.499933478709395e-06,2.9385507562708166e-05,2.966732183033997e-16
8,0.029998199585380556,0.009094662958545609,3.999988577305415e-06,1.6636251952832148e-05,1.1857187100668868e-16
8,0.01368485361191841,0.0020521565534140085,3.999974588937287e-06,8.019848613645943e-06,3.4809205232495623e-16
7,0.027234146047707963,0.006278928784527601,3.499916728441514e-06,2.661969931095447e-05,1.1443916996305594e-16
6,0.027490458121788686,0.004530789685025876,2.9999780879441596e-06,1.509339664738158e-05,2.3551386880256624e-16
10,0.039628728048880686,0.028753848058105748,5.0000102077456014e-06,2.0430825704616982e-06,2.7755575615628914e-16
4,0.04233585272457557,0.004804320751427508,1.9999282843299005e-06,3.943559924842664e-05,1.3947004136484323e-16
3,0.043102588901447865,0.0028783931579206092,1.4999156640452084e-06,5.6704619609793985e-05,7.505561329662603e-17
7,0.030496465921006254,0.007324891605331794,3.4999170782930586e-06,2.657479664206898e-05,1.7554167342883506e-16
10,0.048632614465956334,0.03491940040362612,4.999941605577662e-06,1.1690465875961095e-05,3.3306690738754696e-16
4,0.0070793660120981525,0.0001330692271416126,1.9998763460193078e-06,6.185228551338538e-05,8.32847949227958e-17
2,0.016632919501271968,0.000185825825430104,9.999177657802875e-07,8.22384529365904e-05,7.979727989493313e-17
8,0.03859725195769059,0.01688952371373569,3.99990031411957e-06,2.4971834138891984e-05,1.962615573354719e-16
9,0.02451514332048707,0.008366844282946184,4.4999650766393685e-06,1.4586569434267472e-05,2.0014830212433605e-16
3,0.01462075353900557,0.00031876465835191956,1.500024986429136e-06,1.9017829932271454e-05,1.4575806907002335e-16
5,0.021149631675883074,0.0019134386405048923,2.4999995070921667e-06,3.4794236392733104e-06,6.546139416680338e-17
6,0.0429510309524265,0.01125309319659936,3.000018076209327e-06,6.034847369560421e-06,2.7755575615628914e-17
10,0.010580680248693616,0.0018204598831660418,4.9999257757058395e-06,1.4844875277223933e-05,5.551115123125783e-17
2,0.005059666219936016,1.704238417040573e-05,9.99930328644835e-07,6.967914753037241e-05,6.854353230879277e-17
4,0.01229666338302252,0.00039893056091099764,1.9999644308819894e-06,2.491807471056306e-05,6.254634441385502e-17


==> anc/verification/results_lemma52_62.csv <==
N,k,q,d,b,r,error,err_over_sqrtN,err_over_N_half_eps,bound_paper,bound_sharp,ratio_paper,ratio_sharp,err_over_N_0.5_eps,err_over_N_0.6_eps,err_over_N_0.7_eps
20000,4,3,11,1,2,93.72520081333849,0.6627372506318256,0.5436517393672322,4552234708.537936,3375600637.259799,2.0588833136734437e-08,2.776548854115086e-08,0.5436517393672322,0.20193787520527196,0.07500924303099522
10000,4,13,29,8,12,37.28831843793442,0.3728831843793442,0.31015072362013585,2946613137.3691206,2215499402.154258,1.2654636594482588e-08,1.6830660573267066e-08,0.31015072362013585,0.12347322702553204,0.04915557705024418
10000,3,11,37,31,5,32.428589436419486,0.32428589436419486,0.2697292584117651,1655823735.3511446,1168267177.7942038,1.9584566125054654e-08,2.7757853727986826e-08,0.2697292584117651,0.1073811518818009,0.04274920654643912
100000,5,13,150,32,4,103.79815213893853,0.32823857767572395,0.26072916997356677,30475256552.383682,23962565813.429344,3.4059812412250148e-09,4.33167937636991e-09,0.26072916997356677,0.08244980295616545,0.02607291699735669
200000,4,11,91,44,3,214.07860872824193,0.47869432164492876,0.3750055333212071,30958345033.55038,23229117641.709976,6.915053388552885e-09,9.215959556890119e-09,0.3750055333212071,0.11064573456174985,0.032646127827194046
2000,3,7,37,13,4,15.506336072303622,0.3467322153962799,0.29783353387800593,386017956.80738384,270556617.00394595,4.016998639273408e-08,5.731272161817971e-08,0.29783353387800593,0.1392741751344656,0.06512797805814245
10000,3,5,61,25,4,64.10344198933987,0.6410344198933987,0.5331892064971463,1504228523.2730093,1048778111.7302314,4.261549425339905e-08,6.112202502356253e-08,0.5331892064971463,0.21226644636824332,0.08450479436710705
200000,4,5,51,15,3,122.87528556894256,0.2747574912868545,0.21524295337359436,29477938313.612064,22009609417.295357,4.168381257253744e-09,5.582801731701154e-09,0.21524295337359436,0.0635076354056427,0.018737987430490405
2000,4,7,16,7,2,17.894232085268595,0.4001271934781839,0.3436983664702034,754286086.9662514,569321718.8561482,2.3723402028054677e-08,3.143079122507527e-08,0.3436983664702034,0.16072168188021416,0.07515735175495572
2000,3,3,11,10,2,17.534912635190594,0.3920925663180614,0.33679684046761793,399762622.2671695,281448497.5082655,4.3863312021881965e-08,6.230238494940138e-08,0.33679684046761793,0.1574943611394514,0.07364817839824365
50000,5,3,5,3,2,74.17473065836604,0.3317194799296884,0.26717239016279276,17939693081.31707,14117520501.448465,4.134671107367707e-09,5.254090521827517e-09,0.26717239016279276,0.09055127615948405,0.030690048508062624
200000,5,7,50,11,1,131.23522892998884,0.29345089293020205,0.2298872237061989,50548664715.01355,39673364434.88914,2.596215541397089e-09,3.307892607529381e-09,0.2298872237061989,0.06782844111141877,0.020012845209201362
50000,5,5,57,50,1,155.17661548545252,0.6939709214876367,0.5589357303846834,18530487823.91909,14621296300.249767,8.37412468360121e-09,1.0613054567726784e-08,0.5589357303846834,0.1894370284542778,0.06420485540419524
50000,3,13,70,49,9,77.3988870862733,0.3461383458154755,0.27878558472995846,5851247630.978171,4106278061.717627,1.3227757901836448e-08,1.8848915227601e-08,0.27878558472995846,0.09448727264364354,0.032024054257619
10000,4,13,138,13,6,24.80819619498057,0.2480819619498057,0.2063455882139197,2753067430.2832317,2055883795.908809,9.011110996445277e-09,1.2066925302076249e-08,0.2063455882139197,0.08214765828004066,0.032703571805462565
100000,5,3,32,30,1,283.7863749648215,0.897411313811422,0.712839144721425,31112215708.808,24506152417.193787,9.121381055624412e-09,1.1580209334114557e-08,0.712839144721425,0.22541953026460973,0.07128391447214254
20000,3,11,73,24,1,64.45198694953196,0.45574437032960907,0.37385286461611467,2694944215.2272263,1881360762.7619793,2.391588908792965e-08,3.425817537244243e-08,0.37385286461611467,0.13886657147064901,0.051581588633309756
50000,4,13,29,10,10,63.683490718778316,0.2848012285833305,0.22938364963684568,10720580041.718954,8049831335.874671,5.940302714121353e-09,7.911158390979959e-09,0.22938364963684568,0.0777437451230654,0.026349262100106102
10000,5,7,61,50,2,76.46465676988788,0.7646465676988788,0.6360053127099331,5209128475.246996,4122120586.453531,1.4678973101400083e-08,1.854983500996372e-08,0.6360053127099331,0.2531982754999437,0.10080004904830753
200000,4,3,7,7,1,220.8753833562805,0.4938923717409689,0.386911571525553,30739874191.019794,23049617314.792984,7.185305378406722e-09,9.582605226791562e-09,0.386911571525553,0.11415862230816008,0.033682608653735895
200000,3,13,126,14,1,162.43838364524382,0.3632232679859553,0.2845463778590195,14891103827.299227,10272554754.547403,1.0908417907036041e-08,1.5812851576511326e-08,0.2845463778590195,0.08395567584366623,0.024771200952904127
100000,3,5,29,16,3,96.06956548505701,0.30379864075547897,0.24131583802293574,9378744161.221354,6526037631.045846,1.0243329366236415e-08,1.4720964069841129e-08,0.24131583802293574,0.07631076836247411,0.024131583802293584
50000,3,3,20,15,2,9.575218879220753,0.04282168062675391,0.034489294286433214,5507075775.4285345,3835758188.9885554,1.738712026070797e-09,2.4963040962041524e-09,0.034489294286433214,0.011689267777907741,0.003961779561183449
20000,3,3,38,29,1,14.41879281561018,0.10195626176441831,0.08363600958715307,2687959231.549077,1876099678.3007083,5.364215590167488e-09,7.685515317965467e-09,0.08363600958715307,0.03106635524855533,0.011539508319364969
2000,3,7,76,9,2,9.486830589961588,0.21213198090178545,0.18221559669127382,347923678.5906305,240652343.57016534,2.7266987485275073e-08,3.9421309799942086e-08,0.18221559669127382,0.08520842698729333,0.03984552454063663
20000,3,13,150,17,8,60.38923085060198,0.4270163464510052,0.35028690369374793,2513337452.4785376,1738916877.9019847,2.4027506052181296e-08,3.472807217988591e-08,0.35028690369374793,0.1301130630548162,0.048330123104767225
200000,5,11,90,65,10,124.10542615529559,0.2775081692598213,0.2173978138212862,53639072409.06921,42306375936.3727,2.3137131307720386e-09,2.9334922552086656e-09,0.2173978138212862,0.0641434290031433,0.01892557892814667
5000,4,11,25,13,3,30.59571403018736,0.4326887373197975,0.3649187602753961,1715549234.9463403,1296090623.095936,1.7834354973288975e-08,2.3606153369973634e-08,0.3649187602753961,0.15570379231268253,0.0664358031970042
100000,3,5,34,15,4,126.18523464183312,0.3990327485509739,0.3169629787536732,9248011496.245943,6423500754.797745,1.3644580209816527e-08,1.964430914833858e-08,0.3169629787536732,0.10023249468131656,0.03169629787536733
200000,5,5,28,10,2,225.76587180102518,0.5048278363465952,0.3954783322977643,51073040780.35659,40119809360.03922,4.420450953213224e-09,5.627291739474119e-09,0.3954783322977643,0.11668625311419464,0.034428388495323065
100000,3,13,84,81,2,422.12875323545717,1.3348883260712165,1.0603394876022003,10102192236.008097,7095129062.318601,4.178585631451637e-08,5.9495570768026406e-08,1.0603394876022003,0.3353087873838826,0.10603394876022008
50000,3,13,124,57,4,151.448603781989,0.6772987463079183,0.5455076830088635,5692225524.217844,3980911356.015266,2.6606219858584962e-08,3.8043701614492374e-08,0.5455076830088635,0.1848859338390385,0.06266237781105259
5000,4,13,90,53,6,36.29705683699505,0.5133179005310546,0.43291936150053995,1742784261.0293157,1318664041.4674828,2.0827051086379124e-08,2.7525628739069627e-08,0.43291936150053995,0.18471833648768424,0.07881574923447904
2000,5,13,81,45,11,12.230671553040834,0.27348613003072225,0.2349171405390668,1338205797.5767906,1062452874.1914972,9.139604368168192e-09,1.1511730873096936e-08,0.2349171405390668,0.10985294552804542,0.051369898396923734
10000,3,11,42,35,3,1.855144523279224,0.01855144523279224,0.01543042004623194,1655147537.3491542,1167731617.3004556,1.1208333283994612e-09,1.5886737121736237e-09,0.01543042004623194,0.006142960865057363,0.0024455567688088514
2000,3,13,148,79,9,38.9084991744297,0.8700204905651925,0.7473239166864208,417115220.41609424,295115249.06879187,9.327997941579892e-08,1.318417103053867e-07,0.7473239166864208,0.34946676655084863,0.1634191254911358
200000,5,7,78,57,6,100.68156893783477,0.22513083222632985,0.17636580169986735,53023861393.543755,41781845641.71422,1.8987973771011303e-09,2.409696541440385e-09,0.17636580169986735,0.05203689531679286,0.015353534801599213
200000,3,5,29,1,4,251.45060446503703,0.5622606445672349,0.4404707625461664,13321087503.303112,9054019497.835693,1.8876131877572838e-08,2.7772262311246925e-08,0.4404707625461664,0.12996131188589735,0.03834520704500387
10000,3,7,44,8,2,87.09237329568896,0.8709237329568896,0.724402808467038,1436405169.83669,995551350.706025,6.063217755307216e-08,8.748154802253525e-08,0.724402808467038,0.2883899524198195,0.11481010797391208
100000,3,7,83,41,3,266.28684018549876,0.8420729259154301,0.6688823007515142,9447252093.166012,6579680090.54429,2.818669784181226e-08,4.0471092290365556e-08,0.6688823007515142,0.2115191556948541,0.06688823007515145
200000,5,13,66,64,9,74.56954269629475,0.166742566519988,0.13062487323916094,54502743784.939545,43043677654.714325,1.3681796092786828e-09,1.7324156939951338e-09,0.13062487323916094,0.03854099144505898,0.011371555697883643
10000,4,11,86,35,3,89.06141087296177,0.8906141087296178,0.7407805496741909,2997815409.6632576,2257875666.234629,2.9708770788847863e-08,3.94447808640792e-08,0.7407805496741909,0.29491004863185666,0.11740580502862276
2000,4,5,54,8,2,15.8269834083213,0.3539021077976774,0.3039922762636614,682399837.4653156,509966950.0558664,2.3193123062731886e-08,3.10353120071555e-08,0.3039922762636614,0.14215415226282743,0.06647472512767497
10000,3,11,16,16,3,0.5450303126631297,0.0054503031266312976,0.004533364682259526,1678119278.8348258,1185935648.807597,3.2478639601921653e-10,4.5957831962563257e-10,0.004533364682259526,0.0018047649867414942,0.0007184898823856765
200000,4,3,22,10,1,187.76120980684777,0.41984682866571177,0.3289048496668556,29605643781.246338,22114926605.531433,6.342074882552796e-09,8.490247928739882e-09,0.3289048496668556,0.0970436845824886,0.02863283021483083
10000,4,13,127,14,10,52.350941858018274,0.5235094185801827,0.43543616820601944,2780834183.8985868,2078737495.3899946,1.882562511678598e-08,2.5184008069377056e-08,0.43543616820601944,0.17335026088115513,0.06901198187410729
5000,3,11,54,8,9,63.95900175755743,0.9045168772138233,0.7628467048290297,811184966.9102067,563523629.990444,7.884638444567885e-08,1.1349834923274119e-07,0.7628467048290297,0.3254919665009117,0.13888114032081345
5000,3,3,22,5,1,62.016687547902244,0.8770484062369799,0.739680489693363,780211783.171716,539392013.0298898,7.948699171882803e-08,1.149751684299887e-07,0.739680489693363,0.3156073895955408,0.13466358212125387
20000,4,11,57,32,10,12.520512206152652,0.08853339084899481,0.07262505899773801,5340778154.457743,4024738398.8025894,2.3443235880715737e-09,3.1108884517507184e-09,0.07262505899773801,0.02697636931637616,0.010020294806454987
200000,4,3,29,14,1,234.45580235779448,0.5242591117912839,0.41070064741988055,29691270582.943798,22185406004.91656,7.896455683930145e-09,1.0568019458640341e-08,0.41070064741988055,0.12117761147763065,0.035753567995746006


==> anc/verification/results_singular.csv <==
G_abs,N,Q,above_lower,beta_1,beta_J,k,kind,lifting_ok,lower,m,p,positive,sigma_density,sigma_direct,sigma_rel_error
,881,,,0.000244140625,0.000244140625,5,local,True,,13,2,True,2.0,2.0,1.7763568394002505e-15
,3049,,,0.030487674739336116,0.030487674739336116,3,local,True,,21,7,True,0.7762594223022449,0.7762594223022462,2.5376848419131172e-15
,3039,,,0.00390625,0.00390625,7,local,True,,9,2,True,2.0,2.0,2.1744392579649065e-135
,4053,,,0.03873030557237851,0.03873030557237851,3,local,True,,19,7,True,0.7245025634765615,0.7245025634765625,3.407679109281204e-15
,477,,,0.014411518807638015,0.01367150898577408,5,local,,,19,5,True,0.9486515035860056,0.9486515035860059,2.790520724355381e-15
,3469,,,0.00390625,0.00390625,7,local,True,,9,2,True,2.0,2.0,5.032206492046762e-136
,2879,,,0.03366438059613239,0.03366438059613239,5,local,True,,22,7,True,0.9999999999999983,1.0,1.6653345369377348e-15
,2823,,,0.000244140625,0.000244140625,3,local,True,,13,2,True,2.0,2.0,1.7763568394002505e-15
,3581,,,0.011566664973157887,0.011566664973157887,7,local,True,,11,3,True,1.000488281249999,1.00048828125,1.1096859503323254e-15
,3183,,,0.011549729885349455,0.0011177157953563988,3,local,,,11,3,True,0.09667968749999988,0.09667968750000085,5.361920237780563e-14
,1920,,,0.02814749769728,0.0324679401472,5,local,,,16,5,True,1.153492950834333,1.1534929508343328,6.927675677546216e-16
,4244,,,0.003425278315623622,0.003425278315623622,7,local,True,,14,3,True,0.9999389648437484,0.99993896484375,1.5544071723026902e-15
,3158,,,0.024733014315525836,0.024733014315525836,5,local,True,,24,7,True,0.9999999999999982,1.0,1.7763568394002505e-15
,1656,,,0.0001220703125,0.0001220703125,3,local,True,,14,2,True,2.0,2.0,8.572527594031472e-16
,804,,,0.0078125,0.0078125,3,local,True,,8,2,True,2.0,2.0,4.898587196589413e-16
,1042,,,0.06934334949441338,0.06934334949441338,3,local,True,,28,11,True,1.0000000000000009,1.0,8.881784197001252e-16
,159,,,0.0009765625,0.0009765625,7,local,True,,11,2,True,2.0,2.0,1.7763568394002503e-15
,4661,,,0.046702507033884774,0.046702507033884774,5,local,True,,29,11,True,0.7408462110906847,0.740846211090752,9.170617185228503e-14
,1449,,,0.011529215046110413,0.011336365074284545,5,local,,,20,5,True,0.9832729313302468,0.9832729313302558,9.152675296968069e-15
,945,,,0.0015224853014936957,0.0026907972851172566,3,local,,,16,3,True,1.767425537109372,1.7674255371093748,4.1998099725843745e-15
,1889,,,0.003425278315623622,0.003425278315623622,7,local,True,,14,3,True,0.9999389648437484,0.99993896484375,1.5544071723026902e-15
,3520,,,0.09110171272548463,0.09110171272548463,5,local,True,,30,11,True,1.5896704327315108,1.5896704327315014,1.811738923717817e-14
,491,,,0.03927511069548778,0.03918451744800367,7,local,,,21,7,True,0.9976933674818493,0.9976933674818527,3.449348193046054e-15
,489,,,0.014411518807638015,0.01367150898577408,5,local,,,19,5,True,0.9486515035860056,0.9486515035860102,6.00963783765122e-15
,3627,,,0.024733014315525836,0.024682245028551406,7,local,,,24,7,True,0.9979473069344967,0.9979473069344984,1.6947039394220446e-15
,391,,,0.000244140625,0.000244140625,5,local,True,,13,2,True,2.0,2.0,1.7763568394002505e-15
,1619,,,0.03927511069548778,0.03918451744800367,7,local,,,21,7,True,0.9976933674818493,0.9976933674818529,3.562801438059837e-15
,575,,,0.030487674739336116,0.030487674739336116,3,local,True,,21,7,True,0.7762594223022449,0.7762594223022462,2.5376848419131172e-15
,2255,,,0.09110171272548463,0.09110171272548463,5,local,True,,30,11,True,1.5896704327315108,1.5896704327315014,1.811738923717817e-14
,4096,,,0.007711109982105257,0.007711109982105257,5,local,True,,12,3,True,1.0004882812499987,1.00048828125,1.3316187579222589e-15
,404,,,0.00048828125,0.00048828125,7,local,True,,12,2,True,2.0,2.0,7.347880794884119e-16
,3665,,,0.003425278315623622,0.0037689978755873184,3,local,,,14,3,True,1.1002807617187484,1.1002807617187422,6.337430758467878e-15
,635,,,0.0001220703125,0.0001220703125,3,local,True,,14,2,True,2.0,2.0,4.42561311089291e-210
,4083,,,0.028147497664512,0.028147497664512,3,local,True,,16,5,True,0.9999999997671686,0.9999999997671694,7.771561174185553e-16
,783,,,0.0022835188770824145,0.0022835188770824145,5,local,True,,15,3,True,0.9999389648437482,0.99993896484375,1.7764653127670968e-15
,2051,,,0.033664380596132394,0.033664380596132394,5,local,True,,22,7,True,0.9999999999999986,1.0,1.4432899320127035e-15
,3423,,,0.027975964673386856,0.027975964673386856,5,local,True,,31,11,True,0.5369802475906914,0.5369802475906932,5.202452358626478e-14
,4408,,,0.0078125,0.0078125,7,local,True,,8,2,True,2.0,2.0,4.898587196589413e-16
,727,,,0.0051388583116470125,0.0051388583116470125,5,local,True,,13,3,True,1.0001220703124984,1.0001220703125,1.5541225227849585e-15
,637,,,0.01801439850921984,0.01801439850921984,7,local,True,,18,5,True,0.9999999999854471,0.9999999999854482,1.1102230246413122e-15
,4399,,,0.0078125,0.0078125,3,local,True,,8,2,True,2.0,2.0,2.76724632175532e-121
,3896,,,0.0839054528882402,0.0839054528882402,7,local,True,,26,11,True,1.0000000000000009,1.0,8.881784197001252e-16
,4205,,,0.046702507033884774,0.046702507033884774,5,local,True,,29,11,True,0.7408462110906847,0.7408462110906602,3.8990856926898415e-14
,889,,,0.03927511069548778,0.039818670180392396,7,local,,,21,7,True,1.0138397951088904,1.013839795108893,3.624413135913152e-15
,1221,,,0.011549729885349455,0.011549729885349455,5,local,True,,11,3,True,0.9990234374999988,0.9990234375,1.2224484417209173e-15
,1941,,,0.06303940863128489,0.06303940863128489,3,local,True,,29,11,True,1.0000000000000009,1.0,8.881784197001252e-16
,2528,,,0.007711109982105257,0.007711109982105257,5,local,True,,12,3,True,1.0004882812499987,1.00048828125,1.331617936554577e-15
,1777,,,0.052098684819243714,0.052098684819243714,7,local,True,,31,11,True,1.000000000000001,1.0,1.1102230246251565e-15
,687,,,0.06934334949441338,0.06934334949441338,3,local,True,,28,11,True,1.0000000000000009,1.0,8.881784197001252e-16
,4754,,,0.0001220703125,0.0001220703125,7,local,True,,14,2,True,2.0,2.0,8.572527594031472e-16
0.1504478731366108,2013,40,False,,,5,series,,0.2710850306818168,17,,,,,
2.000045883051504,2514,80,True,,,7,series,,0.2282049114186687,22,,,,,
0.7344341558149537,4545,40,True,,,5,series,,0.2710850306818168,15,,,,,
2.5857868194652815,981,20,True,,,5,series,,0.33380820069533407,19,,,,,
1.4584350511476463,4485,20,True,,,5,series,,0.33380820069533407,15,,,,,
0.7344341558149537,4265,40,True,,,5,series,,0.2710850306818168,15,,,,,
2.1134883142949406,4510,40,True,,,7,series,,0.2710850306818168,18,,,,,
2.567382808774702,3734,10,True,,,3,series,,0.43429448190325176,14,,,,,
1.7941681206658282,133,80,True,,,3,series,,0.2282049114186687,12,,,,,
3.3859862685203557,2379,10,True,,,3,series,,0.43429448190325176,12,,,,,
1.6438351460613476,1166,40,True,,,3,series,,0.2710850306818168,12,,,,,
2.0177228562185174,2703,40,True,,,7,series,,0.2710850306818168,23,,,,,
2.0000444525400267,1762,80,True,,,7,series,,0.2282049114186687,22,,,,,
2.044827405116715,4006,80,True,,,7,series,,0.2282049114186687,24,,,,,
2.0049012953868486,1268,40,True,,,7,series,,0.2710850306818168,20,,,,,
1.9999980926550052,1390,10,True,,,5,series,,0.43429448190325176,20,,,,,
0.012477736556817345,172,80,False,,,3,series,,0.2282049114186687,10,,,,,
2.4694894414968984,1343,40,True,,,3,series,,0.2710850306818168,13,,,,,
1.2449340747339925,3317,20,True,,,5,series,,0.33380820069533407,14,,,,,
1.7715434313789817,1250,80,True,,,5,series,,0.2282049114186687,16,,,,,
1.9930138674546882,987,40,True,,,7,series,,0.2710850306818168,21,,,,,
1.638305678963663,2787,10,True,,,3,series,,0.43429448190325176,13,,,,,
1.9999923706091085,1773,10,True,,,7,series,,0.43429448190325176,19,,,,,
1.4584350511476463,1671,20,True,,,5,series,,0.33380820069533407,15,,,,,
1.9217178497648604,2949,80,True,,,5,series,,0.2282049114186687,17,,,,,
1.9999980926515946,2481,10,True,,,7,series,,0.43429448190325176,21,,,,,
1.9996006352294058,1323,40,True,,,5,series,,0.2710850306818168,17,,,,,
3.5072631588363867,4253,40,True,,,5,series,,0.2710850306818168,20,,,,,
1.3779287338256814,4715,10,True,,,3,series,,0.43429448190325176,11,,,,,
0.65045290792082,4859,80,True,,,3,series,,0.2282049114186687,11,,,,,
1.057451440580316,1617,20,True,,,3,series,,0.33380820069533407,11,,,,,
2.0651854872703663,1988,10,True,,,3,series,,0.43429448190325176,12,,,,,
1.99996948218869,4733,10,True,,,5,series,,0.43429448190325176,16,,,,,
2.0387344361508926,3227,20,True,,,5,series,,0.33380820069533407,17,,,,,
0.5748291682911557,573,40,True,,,5,series,,0.2710850306818168,14,,,,,
4.115232121420464,833,80,True,,,3,series,,0.2282049114186687,16,,,,,
0.7404394077597009,3565,40,True,,,5,series,,0.2710850306818168,15,,,,,
2.0387344361516413,3973,20,True,,,5,series,,0.33380820069533407,17,,,,,
1.2548652059133616,1353,40,True,,,3,series,,0.2710850306818168,15,,,,,
1.9217636340444986,2669,80,True,,,5,series,,0.2282049114186687,17,,,,,
1.258034036690594,261,20,True,,,3,series,,0.33380820069533407,13,,,,,
1.9999923705763685,4635,20,True,,,7,series,,0.33380820069533407,19,,,,,
1.999999523162856,4251,10,True,,,7,series,,0.43429448190325176,23,,,,,
3.8429246044564818,4708,80,True,,,5,series,,0.2282049114186687,20,,,,,
0.45045794466837485,4191,40,True,,,3,series,,0.2710850306818168,11,,,,,
1.8413085341453537,3973,10,True,,,3,series,,0.43429448190325176,12,,,,,
2.000015258759939,1108,20,True,,,7,series,,0.33380820069533407,18,,,,,
2.7529602013528267,4987,10,True,,,3,series,,0.43429448190325176,15,,,,,
1.114105224725915,4323,20,True,,,5,series,,0.33380820069533407,17,,,,,
1.9998779446652266,3440,10,True,,,5,series,,0.43429448190325176,14,,,,,


==> anc/verification/results_singular_stratified.csv <==
primes_Q,omega_Q,Q,k,m,N,G_abs,prod19,lower,ratio,pass
2,1,8,3,16,3297,2.378143310314045,4.873153868671864,2.436576934335932,0.97601814939703,False
3,1,27,3,15,885,1.2548692511920718,0.6884754479453359,0.34423772397266794,3.645356577164991,True
5,1,25,3,17,2297,3.4873514570891837,3.5844747506355024,1.7922373753177512,1.945808911875248,True
7,1,49,7,19,1957,2.0459490450975717,2.0369672492469157,1.0184836246234579,2.008818792598631,True
11,1,121,5,20,2879,3.4905381160235036,3.4650131616640323,1.7325065808320161,2.014732962426736,True
13,1,169,7,23,1931,2.0268870906758485,1.9928683288153242,0.9964341644076621,2.0341405012751115,True
17,1,17,3,12,3182,2.177490830391356,1.2911835122068394,0.6455917561034197,3.372860340618314,True
19,1,19,5,18,1920,2.3354454041690897,2.941186369021057,1.4705931845105285,1.5880975301448974,True
2*3,2,18,5,19,1815,1.1626358031935644,0.29895592945681043,0.14947796472840522,7.777974534949159,True
2*5,2,200,3,11,879,0.21512046492046238,0.21815184529534212,0.10907592264767106,1.9722085286899522,True
2*7,2,196,5,14,2521,0.6561002386605753,0.5330059822181947,0.26650299110909736,2.461886960180458,True
3*5,2,75,5,16,464,1.4096523662711034,1.426357632387518,0.713178816193759,1.976576328773237,True
3*7,2,63,7,21,4659,1.9819586543883074,1.9953848320150622,0.9976924160075311,1.9865427686816721,True
5*7,2,245,7,24,4054,2.0423153946974453,1.9958948517981543,0.9979474258990771,2.0465160204782027,True
2*11,2,88,7,24,3627,2.044368048053456,1.9958948517981543,0.9979474258990771,2.0485728957230696,True
3*11,2,99,7,24,3952,2.042315354987951,1.9958948517981543,0.9979474258990771,2.0465159806870337,True
5*11,2,55,5,18,3491,2.508731918114963,2.4546907475711026,1.2273453737855513,2.044030940025609,True
2*13,2,52,7,18,823,2.1333708591127816,2.049364583103984,1.024682291551992,2.0819827537778184,True
2*3*5,3,150,5,15,347,1.0042682874736812,0.9585624784328722,0.4792812392164361,2.0953632341535675,True
2*3*7,3,126,5,16,782,1.4095194430798679,1.426357632387518,0.713178816193759,1.9763899474783677,True
2*5*7,3,70,3,17,3423,0.20129288764137832,0.431506910994603,0.2157534554973015,0.932976425232253,False
3*5*7,3,105,3,17,727,3.5361911436356994,3.5844747506355024,1.7922373753177512,1.9730595915112847,True
2*3*11,3,132,3,11,611,0.4977358768250467,0.5328299514777212,0.2664149757388606,1.868272890608546,True
2*5*11,3,110,5,22,3423,3.697379301126072,3.6952792043671967,1.8476396021835984,2.001136637662666,True


==> anc/verification/results_theorem31.csv <==
T,Q,beta,u,mean_count,count_over_T,count_over_2T,dickman,count_over_pred,nonzero
1000,169,2.1003433318879936,2.8282542297215287,69.0,0.03450000000000003,0.017250000000000015,0.06923840925681152,0.24913917268113725,1.0
2000,908,1.9088072522638708,2.1301038300880357,149.2,0.14919999999999994,0.07459999999999997,0.24773473457975412,0.3011285443139332,1.0
500,517,2.3346054181932696,2.3221123846186322,396.2,0.09904999999999983,0.049524999999999916,0.1787924163153123,0.2769972072677808,1.0
500,132,2.257512044515089,2.8732586036784795,64.8,0.026156987065880884,0.013078493532940442,0.0631624382484069,0.2070612518393448,1.0
1000,410,2.1003433318879936,2.411615480346207,170.2,0.08510000000000008,0.04255000000000004,0.1528962718793853,0.27829324729098887,1.0
500,292,2.2217056357016247,2.4322051504901645,156.8,0.07906771596132461,0.03953385798066231,0.14727086521413985,0.2684431705020401,1.0
500,819,2.183353013680215,2.022736022822454,290.2,0.18572190069998873,0.09286095034999436,0.29602674904257825,0.31369107910122657,1.0
500,558,2.3346054181932696,2.294091436748757,435.2,0.10879999999999983,0.054399999999999914,0.18767201669116151,0.28986740249891446,1.0
2000,239,1.9088072522638708,2.6492749565378033,50.6,0.050599999999999985,0.025299999999999993,0.09854960707099618,0.25672349948360124,1.0
2000,944,1.9088072522638708,2.1180132141548715,158.6,0.15859999999999994,0.07929999999999997,0.25272661731514534,0.313777792155206,1.0
500,2881,2.1729412773835803,1.695224742400522,491.6,0.33564373846992374,0.16782186923496187,0.47231728633152986,0.3553159583432312,1.0
500,615,2.2805309177331408,2.2070133245142762,371.4,0.12993536263122032,0.06496768131561016,0.21772401029841648,0.29839465673337673,1.0
500,585,2.19458584336862,2.140508756949241,228.0,0.13607661211146346,0.06803830605573173,0.24364191876435,0.27925533668751906,1.0
2000,7573,1.9088072522638708,1.6242832580252355,367.6,0.36759999999999987,0.18379999999999994,0.5151077841286428,0.3568185254876634,1.0
500,1008,2.3346054181932696,2.0979233548437537,641.4,0.16034999999999974,0.08017499999999987,0.2616784908220949,0.3063874288945963,1.0
500,334,2.3346054181932696,2.496696906177164,276.2,0.06904999999999989,0.034524999999999945,0.13118311628565088,0.26318173388122484,1.0
2000,871,1.9088072522638708,2.143194246923811,145.0,0.14499999999999996,0.07249999999999998,0.24242581473373473,0.29906056035999884,1.0
1000,672,2.1003433318879936,2.2285840253396665,244.4,0.12220000000000011,0.06110000000000006,0.21011340993177158,0.29079533771709554,1.0
500,14411,2.3346054181932696,1.5151462975172572,1715.0,0.4287499999999993,0.21437499999999965,0.5845845845516974,0.3667133989932325,1.0
1000,5851,2.1003433318879936,1.672589629931013,697.6,0.34880000000000033,0.17440000000000017,0.4859795120996911,0.35886286491070174,1.0
2000,5149,1.9088072522638708,1.6976024825393317,332.0,0.3319999999999999,0.16599999999999995,0.4711380409460184,0.3523383500654742,1.0
2000,3624,1.9088072522638708,1.7703559522728924,308.0,0.3079999999999999,0.15399999999999994,0.4290204817812101,0.35895722125112,1.0
1000,159,2.1003433318879936,2.862286829601017,58.2,0.02910000000000003,0.014550000000000014,0.064603547286978,0.2252198309694494,1.0
2000,783,1.9088072522638708,2.177452918993202,139.0,0.13899999999999996,0.06949999999999998,0.2290130832213197,0.3034761115933046,1.0
500,878,2.291958554047912,2.1015589990499577,493.4,0.16078360462600755,0.08039180231300377,0.25995184820861794,0.30925651372360047,1.0
1000,183,2.1003433318879936,2.785045840002997,67.4,0.033700000000000035,0.016850000000000018,0.07550412999128596,0.22316660031636282,1.0
500,190,2.3041581271808824,2.7290592839471244,132.4,0.03999487271142881,0.019997436355714406,0.08437614158983471,0.23700344645913052,1.0
500,13275,2.3346054181932696,1.5282506004238303,1707.0,0.4267499999999993,0.21337499999999965,0.5760403330762838,0.37041677075022256,1.0
2000,233,1.9088072522638708,2.661631882092785,47.2,0.047199999999999985,0.023599999999999993,0.09630550805652008,0.24505348111708783,1.0
2000,141,1.9088072522638708,2.931776457114696,21.4,0.021399999999999992,0.010699999999999996,0.05601819678477084,0.1910093614957079,1.0
1000,5880,2.1003433318879936,1.6716368382847073,701.0,0.3505000000000003,0.17525000000000016,0.4865777771311,0.3601685244099877,1.0
2000,4752,1.9088072522638708,1.7136909853352438,320.4,0.32039999999999985,0.16019999999999993,0.46175380812514477,0.3469381241282204,1.0
1000,5636,2.1003433318879936,1.6798397059872736,689.4,0.3447000000000003,0.17235000000000014,0.48180164879081594,0.35771982190710483,1.0
500,242,2.3346054181932696,2.6432542073460676,196.6,0.04914999999999992,0.02457499999999996,0.09968783191105147,0.24651955538492915,1.0
500,375,2.1723977131358527,2.277841896776074,153.4,0.10508944506447856,0.05254472253223928,0.19324516176361564,0.2719070534687634,1.0
500,228,2.107754752907393,2.4126056162367897,80.2,0.08210649591966872,0.04105324795983436,0.15262436586741446,0.2689822671924974,1.0
1000,1101,2.1003433318879936,2.071489336668675,348.2,0.17410000000000014,0.08705000000000007,0.27315472425189297,0.3186838530375402,1.0
2000,1970,1.9088072522638708,1.9126102874046937,240.6,0.24059999999999993,0.12029999999999996,0.351850215639861,0.34190685312279,1.0
500,343,2.254874685630631,2.400446990328292,197.0,0.080834562186008,0.040417281093004,0.15591421528021532,0.2592276850469627,1.0
1000,2883,2.1003433318879936,1.8211887084370941,560.2,0.2801000000000003,0.14005000000000015,0.4006142283560043,0.34958818256336427,1.0
500,2450,2.141324118647999,1.7052482592855407,393.2,0.3267487596843152,0.1633743798421576,0.4664349165980843,0.35026189941722,1.0
500,493,2.221421708469481,2.2264728511746332,247.6,0.1250748775985633,0.06253743879928166,0.21082812537316453,0.29662759031125835,1.0
1000,137,2.1003433318879936,2.948925607080913,41.8,0.02090000000000002,0.01045000000000001,0.0540643910631445,0.19328803662645405,1.0
500,1625,2.3118195810472635,1.9432627388361927,774.2,0.2229931213634482,0.1114965606817241,0.33576686023455665,0.33206541170809994,1.0
2000,229,1.9088072522638708,2.6701141002491466,46.6,0.04659999999999999,0.023299999999999994,0.09465043298262824,0.246168974253677,1.0
1000,156,2.1003433318879936,2.873083453804562,51.2,0.025600000000000026,0.012800000000000013,0.0631624382484069,0.20265208809165722,1.0
500,174,2.324389548394833,2.7999641937433233,124.0,0.033031935359185714,0.016515967679592857,0.07341338934413431,0.2249721450970234,1.0
500,232,2.309649853400918,2.6352599187417427,167.2,0.048812449576227906,0.024406224788113953,0.10122241746778607,0.2411148182257276,1.0
1000,723,2.1003433318879936,2.2038213407257534,258.2,0.1291000000000001,0.06455000000000005,0.2192005392427626,0.29447920257400245,1.0
500,133,2.2400779536766056,2.8466692718680644,67.0,0.030139885817276703,0.015069942908638351,0.06675033015921614,0.22576581827674544,1.0


==> anc/verification/run_all.py <==
"""
Driver for the numerical audit.

Run from this directory:

    uv run python run_all.py

Each module writes its own CSV file.  The random seed is fixed, so the
tables in the appendix can be reproduced exactly.
"""

from lemma51 import run as run_lemma51
from lemma52_62 import run as run_lemma52_62
from singular import run as run_singular
from singular_stratified import main as run_singular_stratified
from theorem31 import run as run_theorem31
from lemma41 import run as run_lemma41
from i21 import run as run_i21


def main():
    print("=" * 70)
    print("Lemma 5.1")
    print("=" * 70)
    run_lemma51()

    print()
    print("=" * 70)
    print("Lemmas 5.2 and 6.2")
    print("=" * 70)
    run_lemma52_62()

    print()
    print("=" * 70)
    print("Singular series")
    print("=" * 70)
    run_singular()

    print()
    print("=" * 70)
    print("Stratified singular series")
    print("=" * 70)
    run_singular_stratified()

    print()
    print("=" * 70)
    print("Theorem 3.1")
    print("=" * 70)
    run_theorem31()

    print()
    print("=" * 70)
    print("Lemma 4.1")
    print("=" * 70)
    run_lemma41()

    print()
    print("=" * 70)
    print("I_21 exponent chain")
    print("=" * 70)
    run_i21()

    print()
    print("All audits complete.  CSV files written in this directory.")


if __name__ == "__main__":
    main()


==> anc/verification/singular.py <==
"""
Numerical audit of the singular series and the local densities.

The singular series is
  G(Q) = sum_{q<Q} sum_{(a,q)=1} C_q(a,k)^m e(-a m N^k/q) phi(q)^{-m},
  C_q(a,k) = sum_{(l,q)=1} e(a l^k/q).

The local density at p is
  beta_p = lim_j N_{p^j}(N0) / p^{j(m-1)},
  sigma_p = (1-1/p)^{-m} beta_p,
and G(Q) is approximated by prod_{p<=Q} sigma_p.

The script:
  * computes N_{p^j} by an exact DP over units;
  * checks positivity and convergence of beta_p;
  * checks the exact lifting formula N_{p^j}=p^{(j-1)(m-1)} N_p
    when p does not divide k;
  * compares the direct Ramanujan-type sum with the Euler product
    for small Q.
"""

import csv
import math
import random
from math import cos, exp, gcd, log, pi, sin, sqrt

from common import phi, primes_upto


def unit_power_dp(p, j, k, m, n0):
    """N_{p^j}(n0) = #{(x_1..x_m) in (Z/p^j)^*: sum x_i^k = n0 mod p^j}."""
    q = p ** j
    units = [x for x in range(1, q) if gcd(x, p) == 1]
    powers = [pow(x, k, q) for x in units]
    dp = [0] * q
    dp[0] = 1
    for _ in range(m):
        ndp = [0] * q
        for r, val in enumerate(dp):
            if val:
                for y in powers:
                    ndp[(r + y) % q] += val
        dp = ndp
    return dp[n0 % q]


def beta_p(p, k, m, n0, J):
    """Sequence beta_p^{(j)} = N_{p^j}/p^{j(m-1)}, j=1..J."""
    vals = []
    for j in range(1, J + 1):
        Npj = unit_power_dp(p, j, k, m, n0)
        vals.append(Npj / (p ** (j * (m - 1))))
    return vals


def sigma_p(p, k, m, n0, J):
    b = beta_p(p, k, m, n0, J)[-1]
    return (1.0 - 1.0 / p) ** (-m) * b


def C_q(a, q, k):
    """C_q(a,k) = sum_{(l,q)=1} e(a l^k/q)."""
    s = 0j
    for l in range(1, q):
        if gcd(l, q) == 1:
            s += complex(cos(2 * pi * a * pow(l, k, q) / q),
                         sin(2 * pi * a * pow(l, k, q) / q))
    return s


def direct_series(Q, k, m, N):
    """G(Q) by direct summation over q<Q and a.

    The q=1 term is 1; the printed formula in the paper has an empty
    range for q=1, so this term must be added separately.
    """
    s = 1.0 + 0j
    for q in range(1, Q):
        ph = phi(q)
        for a in range(1, q):
            if gcd(a, q) == 1:
                cq = C_q(a, q, k)
                phase = complex(cos(-2 * pi * a * m * pow(N, k, q) / q),
                                sin(-2 * pi * a * m * pow(N, k, q) / q))
                s += (cq ** m) * phase / (ph ** m)
    return s


def product_series(Q, k, m, N, J=4):
    """prod_{p<=Q} sigma_p, with beta_p truncated at j=J."""
    prod = 1.0 + 0j
    for p in primes_upto(Q):
        j = J if p <= 5 else 2
        n0 = (m * pow(N, k, p ** j)) % (p ** j)
        prod *= sigma_p(p, k, m, n0, j)
    return prod


def local_sigma_direct(p, k, m, N, J):
    """Direct local factor sum_{j<=J} sum_{(a,p^j)=1} ... ."""
    s = 1.0 + 0j
    for j in range(1, J + 1):
        q = p ** j
        ph = phi(q)
        for a in range(1, q):
            if gcd(a, q) == 1:
                phase = complex(cos(-2.0 * pi * a * m * pow(N, k, q) / q),
                                sin(-2.0 * pi * a * m * pow(N, k, q) / q))
                s += (C_q(a, q, k) ** m) * phase / (ph ** m)
    return s


def run(n_sets=50, seed=20261128, out_csv="results_singular.csv"):
    rng = random.Random(seed)
    rows = []

    # Local-density checks at n0 = m N^k.  For odd prime k the necessary
    # congruence is N0 = m N^k = m (mod 2), so choose N with the parity
    # of m when m is odd.
    for _ in range(n_sets):
        k = rng.choice([3, 5, 7])
        p = rng.choice([2, 3, 5, 7, 11])
        m = rng.randint(2 * p + 4, 2 * p + 10)
        J = 3 if p <= 5 else 2
        N = rng.randint(100, 5000)
        if m % 2 == 1 and N % 2 == 0:
            N += 1
        n0 = (m * pow(N, k, p ** J)) % (p ** J)
        vals = beta_p(p, k, m, n0, J)
        pos = all(v > 0 for v in vals)
        lifting_ok = None
        if k % p != 0:
            Np = unit_power_dp(p, 1, k, m, n0)
            lifting_ok = all(
                unit_power_dp(p, j, k, m, n0)
                == (p ** ((j - 1) * (m - 1))) * Np
                for j in range(1, J + 1)
            )
        sd = sigma_p(p, k, m, n0, J)
        sdir = local_sigma_direct(p, k, m, N, J)
        rel = abs(sd - sdir) / abs(sdir) if abs(sdir) else float("inf")
        rows.append({
            "kind": "local", "p": p, "k": k, "m": m, "N": N,
            "beta_1": vals[0], "beta_J": vals[-1],
            "positive": pos, "lifting_ok": lifting_ok,
            "sigma_density": abs(sd), "sigma_direct": abs(sdir),
            "sigma_rel_error": rel,
        })

    # Singular-series checks: boundedness from below and above.
    for _ in range(n_sets):
        k = rng.choice([3, 5, 7])
        m = rng.randint(2 * k + 4, 2 * k + 10)
        N = rng.randint(100, 5000)
        if m % 2 == 1 and N % 2 == 0:
            N += 1
        Q = rng.choice([10, 20, 40, 80])
        G = direct_series(Q, k, m, N)
        lower = 1.0 / log(Q)
        rows.append({
            "kind": "series", "Q": Q, "k": k, "m": m, "N": N,
            "G_abs": abs(G), "lower": lower,
            "above_lower": abs(G) > lower,
        })

    with open(out_csv, "w", newline="", encoding="utf-8") as fh:
        writer = csv.DictWriter(fh, fieldnames=sorted({k for r in rows for k in r}))
        writer.writeheader()
        writer.writerows(rows)

    local = [r for r in rows if r["kind"] == "local"]
    series = [r for r in rows if r["kind"] == "series"]
    print(f"Singular series: {len(local)} local-density sets, "
          f"{len(series)} series sets")
    print(f"local: all beta_p>0 = {all(r['positive'] for r in local)}")
    print(f"local: lifting formula checked = "
          f"{sum(1 for r in local if r['lifting_ok'] is True)}/"
          f"{sum(1 for r in local if r['lifting_ok'] is not None)}")
    print(f"local: max sigma density/direct relative error = "
          f"{max(r['sigma_rel_error'] for r in local):.3e}")
    print(f"series: all |G(Q)|>1/log Q = "
          f"{all(r['above_lower'] for r in series)}")
    print(f"series: min |G(Q)| = {min(r['G_abs'] for r in series):.4f}, "
          f"max = {max(r['G_abs'] for r in series):.4f}")
    print(f"results written to {out_csv}")
    return rows


if __name__ == "__main__":
    run()


==> anc/verification/singular_stratified.py <==
"""
Stratified numerical check of the singular series by the prime factors of Q.

For each stratum (a set of primes dividing Q), choose Q <= 250 with exactly
those prime divisors, choose random (k,m,N), and compare the direct
partial sum G(Q) with the truncated Euler product up to p=19.

Run:  uv run python singular_stratified.py
"""

import csv
import math
import random

from common import primes_upto
from singular import direct_series, product_series

QMAX = 250

# Prime sets with product <= QMAX.
STRATA = [
    (2,), (3,), (5,), (7,), (11,), (13,), (17,), (19,),
    (2, 3), (2, 5), (2, 7), (3, 5), (3, 7), (5, 7),
    (2, 11), (3, 11), (5, 11), (2, 13),
    (2, 3, 5), (2, 3, 7), (2, 5, 7), (3, 5, 7),
    (2, 3, 11), (2, 5, 11), (2, 3, 13), (2, 5, 13),
    (3, 5, 11), (2, 7, 11), (3, 7, 11), (2, 3, 17),
    (2, 3, 5, 7),
]


def random_Q_for_stratum(rng, ps):
    """Random Q <= QMAX with prime set exactly ps."""
    base = 1
    for p in ps:
        base *= p
    if base > QMAX:
        return None
    # random exponents >=1, keeping Q <= QMAX
    best = base
    for _ in range(50):
        q = base
        for p in ps:
            if rng.random() < 0.5:
                q *= p
                if q > QMAX:
                    q //= p
        if q <= QMAX:
            best = q
            break
    # occasionally multiply by a random prime already in ps
    p = rng.choice(ps)
    if best * p <= QMAX:
        best *= p
    return best


def main(n_rows=24, seed=20261128, out_csv="results_singular_stratified.csv"):
    rng = random.Random(seed)
    rows = []
    idx = 0
    while len(rows) < n_rows and idx < 200:
        ps = STRATA[idx % len(STRATA)]
        idx += 1
        Q = random_Q_for_stratum(rng, ps)
        if Q is None or Q < 4:
            continue
        k = rng.choice([3, 5, 7])
        m = rng.randint(2 * k + 4, 2 * k + 12)
        N = rng.randint(100, 5000)
        if m % 2 == 1 and N % 2 == 0:
            N += 1
        G = abs(direct_series(Q, k, m, N))
        prod19 = abs(product_series(19, k, m, N, J=3))
        lower = 0.5 * prod19
        rows.append({
            "primes_Q": "*".join(map(str, ps)),
            "omega_Q": len(ps),
            "Q": Q,
            "k": k,
            "m": m,
            "N": N,
            "G_abs": G,
            "prod19": prod19,
            "lower": lower,
            "ratio": G / lower if lower else 0.0,
            "pass": G >= lower,
        })

    with open(out_csv, "w", newline="", encoding="utf-8") as fh:
        writer = csv.DictWriter(fh, fieldnames=list(rows[0].keys()))
        writer.writeheader()
        writer.writerows(rows)

    print(f"Stratified singular-series check: {len(rows)} rows, "
          f"{len(set(r['primes_Q'] for r in rows))} prime strata")
    print(f"{'primes(Q)':>12} {'Q':>4} {'k':>2} {'m':>3} {'|G(Q)|':>10} "
          f"{'prod19':>10} {'ratio':>7} {'pass':>5}")
    for r in rows:
        print(f"{r['primes_Q']:>12} {r['Q']:4d} {r['k']:2d} {r['m']:3d} "
              f"{r['G_abs']:10.4f} {r['prod19']:10.4f} "
              f"{r['ratio']:7.3f} {str(r['pass']):>5}")
    print()
    print(f"all pass: {all(r['pass'] for r in rows)}")
    print(f"min ratio: {min(r['ratio'] for r in rows):.3f}")
    print(f"results written to {out_csv}")


if __name__ == "__main__":
    main()


==> anc/verification/theorem31.py <==
"""
Numerical audit of Theorem 3.1 (counting Q-smooth square-free
rational approximations).

The theorem asserts |M(alpha;T^l)| ~ T^{l-1}.  The proof actually gives
|M(alpha;T^beta)| ~ 2 T^{beta-1} rho(beta log T / log Q), where rho is
the Dickman function; the factor 2 is the length of the interval
|alpha-h/q|<1/(qT).  The script counts M directly for 50 parameter
sets (each averaged over several random alpha) and compares with
T^{beta-1}, 2T^{beta-1}, and the Dickman prediction.
"""

import csv
import math
import random
from math import gcd, log

from common import smooth_squarefree_upto


def dickman(u, h=1e-3, umax=60.0):
    """Crude Euler integration of u rho'(u) = -rho(u-1)."""
    if u <= 1.0:
        return 1.0
    if u >= umax:
        return 0.0
    n = int(umax / h) + 1
    rho = [1.0] * n
    for i in range(1, n):
        x = i * h
        if x <= 1.0:
            rho[i] = 1.0
        else:
            j = max(0, int((x - h - 1.0) / h))
            rho[i] = rho[i - 1] - h * rho[j] / (x - 0.5 * h)
            if rho[i] < 0:
                rho[i] = 0.0
    return rho[int(u / h)]


def count_M(T, Q, beta, alpha, T0):
    X = int(T ** beta)
    S = smooth_squarefree_upto(X, Q)
    cnt = 0
    for q in S:
        if q <= T0:
            continue
        x = alpha * q
        lo = max(1, int(math.floor(x - 1.0 / T)) - 1)
        hi = min(q, int(math.ceil(x + 1.0 / T)) + 1)
        for h in range(lo, hi + 1):
            if gcd(h, q) == 1 and abs(alpha - h / q) < 1.0 / (q * T):
                cnt += 1
    return cnt


def random_alpha(rng, T, Q):
    q0 = rng.randint(Q + 1, max(Q + 2, int(T) - 1))
    while True:
        h0 = rng.randint(1, q0 - 1)
        if gcd(h0, q0) == 1:
            break
    a = rng.random()
    return h0 / q0 + a / (q0 * T)


def run(n_sets=50, seed=20261128, out_csv="results_theorem31.csv"):
    rng = random.Random(seed)
    rows = []
    for _ in range(n_sets):
        T = rng.choice([500, 1000, 2000])
        beta = rng.uniform(2.1, 2.5)
        u_target = rng.uniform(1.5, 3.0)
        Q = max(2, int(round(T ** (beta / u_target))))
        X = T ** beta
        if X > 2.0e6:
            beta = math.log(2.0e6) / math.log(T)
            Q = max(2, int(round(T ** (beta / u_target))))
        T0 = Q
        counts = [count_M(T, Q, beta, random_alpha(rng, T, Q), T0)
                  for _ in range(5)]
        mean_count = sum(counts) / len(counts)
        main = T ** (beta - 1)
        u = beta * log(T) / log(max(Q, 2))
        pred = 2.0 * dickman(u) * main
        rows.append({
            "T": T, "Q": Q, "beta": beta, "u": u,
            "mean_count": mean_count,
            "count_over_T": mean_count / main,
            "count_over_2T": mean_count / (2.0 * main),
            "dickman": dickman(u),
            "count_over_pred": mean_count / pred if pred else 0.0,
            "nonzero": sum(1 for c in counts if c > 0) / len(counts),
        })

    with open(out_csv, "w", newline="", encoding="utf-8") as fh:
        writer = csv.DictWriter(fh, fieldnames=list(rows[0].keys()))
        writer.writeheader()
        writer.writerows(rows)

    print(f"Theorem 3.1: {len(rows)} parameter sets "
          f"(each averaged over 5 random alpha)")
    print(f"{'T':>5} {'Q':>4} {'beta':>5} {'u':>5} {'count':>8} "
          f"{'c/T^':>8} {'c/2T^':>8} {'rho':>8} {'c/pred':>8}")
    for r in rows:
        print(f"{r['T']:5d} {r['Q']:4d} {r['beta']:5.2f} {r['u']:5.2f} "
              f"{r['mean_count']:8.2f} {r['count_over_T']:8.3f} "
              f"{r['count_over_2T']:8.3f} {r['dickman']:8.4f} "
              f"{r['count_over_pred']:8.3f}")
    print()
    print(f"mean count/(2 T^{beta-1} rho) = "
          f"{sum(r['count_over_pred'] for r in rows)/len(rows):.3f}")
    print(f"results written to {out_csv}")
    return rows


if __name__ == "__main__":
    run()

